Asynchronous Parallel Bayesian Optimisation via Thompson Sampling

We design and analyse variations of the classical Thompson sampling (TS) procedure for Bayesian optimisation (BO) in settings where function evaluations are expensive, but can be performed in parallel. Our theoretical analysis shows that a direct application of the sequential Thompson sampling algorithm in either synchronous or asynchronous parallel settings yields a surprisingly powerful result: making $n$ evaluations distributed among $M$ workers is essentially equivalent to performing $n$ evaluations in sequence. Further, by modeling the time taken to complete a function evaluation, we show that, under a time constraint, asynchronously parallel TS achieves asymptotically lower regret than both the synchronous and sequential versions. These results are complemented by an experimental analysis, showing that asynchronous TS outperforms a suite of existing parallel BO algorithms in simulations and in a hyper-parameter tuning application in convolutional neural networks. In addition to these, the proposed procedure is conceptually and computationally much simpler than existing work for parallel BO.

==> copy_exp_figures.sh <==
cp /usr0/home/kkandasa/projects/Thompson/thompson/scratch/figs/*.eps ./figs/

for f in figs/*.eps
do
  echo "Converting $f"
  epstopdf $f
done


==> gc/wm-exponential-max-mean.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[      7019,        249]
NotebookOptionsPosition[      6266,        217]
NotebookOutlinePosition[      6605,        232]
CellTagsIndexPosition[      6562,        229]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{
  RowBox[{"Integrate", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"x", "^", "2"}], " ", 
     RowBox[{"Exp", "[", 
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{"t", " ", "x"}], ")"}]}], "]"}], " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"Exp", "[", 
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{"t", " ", "x"}], ")"}]}], "]"}]}], ")"}], "^", "M"}]}], 
    ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", "0", ",", "Infinity"}], "}"}]}], "]"}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.70017575248693*^9, 3.700175753661572*^9}, 
   3.700175793847752*^9, {3.7001758429338713`*^9, 3.7001758434725533`*^9}, {
   3.7001760085029497`*^9, 3.7001760135024347`*^9}}],

Cell[BoxData[
 RowBox[{"ConditionalExpression", "[", 
  RowBox[{
   FractionBox[
    RowBox[{
     SuperscriptBox["\[Pi]", "2"], "+", 
     RowBox[{"6", " ", 
      SuperscriptBox[
       RowBox[{"HarmonicNumber", "[", 
        RowBox[{"1", "+", "M"}], "]"}], "2"]}], "-", 
     RowBox[{"6", " ", 
      RowBox[{"PolyGamma", "[", 
       RowBox[{"1", ",", 
        RowBox[{"2", "+", "M"}]}], "]"}]}]}], 
    RowBox[{"6", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "M"}], ")"}], " ", 
     SuperscriptBox["t", "3"]}]], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"Re", "[", "t", "]"}], ">", "0"}], "&&", 
    RowBox[{
     RowBox[{"Re", "[", "M", "]"}], ">", 
     RowBox[{"-", "1"}]}]}]}], "]"}]], "Output",
 CellChangeTimes->{{3.700175782260222*^9, 3.700175798080921*^9}, 
   3.70017585298578*^9, 3.700176020626018*^9, 3.700239279126598*^9, 
   3.700239334999235*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Integrate", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"x", "^", "2"}], " ", 
    RowBox[{"Exp", "[", 
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{"t", " ", "x"}], ")"}]}], "]"}], " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"Exp", "[", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"t", " ", "x"}], ")"}]}], "]"}]}], ")"}], "^", 
     RowBox[{"(", 
      RowBox[{"M", "-", "1"}], ")"}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", "0", ",", "Infinity"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7002392696133747`*^9, 3.700239273437655*^9}}],

Cell[BoxData[
 RowBox[{"ConditionalExpression", "[", 
  RowBox[{
   FractionBox[
    RowBox[{
     SuperscriptBox["\[Pi]", "2"], "+", 
     RowBox[{"6", " ", 
      SuperscriptBox[
       RowBox[{"HarmonicNumber", "[", "M", "]"}], "2"]}], "-", 
     RowBox[{"6", " ", 
      RowBox[{"PolyGamma", "[", 
       RowBox[{"1", ",", 
        RowBox[{"1", "+", "M"}]}], "]"}]}]}], 
    RowBox[{"6", " ", "M", " ", 
     SuperscriptBox["t", "3"]}]], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"Re", "[", "t", "]"}], ">", "0"}], "&&", 
    RowBox[{
     RowBox[{"Re", "[", "M", "]"}], ">", "0"}]}]}], "]"}]], "Output",
 CellChangeTimes->{3.700239285819675*^9, 3.700239340030161*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Integrate", "[", 
  RowBox[{
   RowBox[{"x", " ", 
    RowBox[{"Exp", "[", 
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{"t", " ", "x"}], ")"}]}], "]"}], " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"Exp", "[", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"t", " ", "x"}], ")"}]}], "]"}]}], ")"}], "^", 
     RowBox[{"(", 
      RowBox[{"M", "-", "1"}], ")"}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", "0", ",", "Infinity"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.700239337194701*^9, 3.700239337682247*^9}}],

Cell[BoxData[
 RowBox[{"ConditionalExpression", "[", 
  RowBox[{
   FractionBox[
    RowBox[{"HarmonicNumber", "[", "M", "]"}], 
    RowBox[{"M", " ", 
     SuperscriptBox["t", "2"]}]], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"Re", "[", "t", "]"}], ">", "0"}], "&&", 
    RowBox[{
     RowBox[{"Re", "[", "M", "]"}], ">", "0"}]}]}], "]"}]], "Output",
 CellChangeTimes->{{3.7002393471121073`*^9, 3.700239351964218*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"PolyGamma", "[", 
  RowBox[{"10", ",", "1"}], "]"}]], "Input",
 CellChangeTimes->{{3.700239743427061*^9, 3.700239777091859*^9}}],

Cell[BoxData[
 RowBox[{"PolyGamma", "[", 
  RowBox[{"10", ",", "1"}], "]"}]], "Output",
 CellChangeTimes->{{3.700239750965769*^9, 3.700239778482202*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Integrate", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"x", "^", "k"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"x", "+", "a"}], ")"}], "^", "\[Alpha]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", "0", ",", "Infinity"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7003461296022453`*^9, 3.700346129616932*^9}}],

Cell[BoxData[
 RowBox[{"ConditionalExpression", "[", 
  RowBox[{
   FractionBox[
    RowBox[{
     SuperscriptBox["a", 
      RowBox[{"1", "+", "k", "-", "\[Alpha]"}]], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "+", "k"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"-", "1"}], "-", "k", "+", "\[Alpha]"}], "]"}]}], 
    RowBox[{"Gamma", "[", "\[Alpha]", "]"}]], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"Re", "[", "a", "]"}], ">", "0"}], "&&", 
    RowBox[{
     RowBox[{"-", "1"}], "<", "k", "<", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"Re", "[", "\[Alpha]", "]"}]}]}], "&&", 
    RowBox[{
     RowBox[{"Arg", "[", 
      FractionBox["1", "a"], "]"}], "\[LessEqual]", 
     FractionBox["\[Pi]", 
      RowBox[{"1", "+", "k"}]]}]}]}], "]"}]], "Output",
 CellChangeTimes->{3.7003461372362823`*^9}]
}, Open  ]]
},
WindowSize->{828, 957},
WindowMargins->{{Automatic, 685}, {-33, Automatic}},
FrontEndVersion->"10.0 for Linux x86 (64-bit) (December 4, 2014)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 771, 23, 55, "Input"],
Cell[1354, 47, 874, 26, 89, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2265, 78, 637, 20, 32, "Input"],
Cell[2905, 100, 674, 20, 86, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3616, 125, 610, 19, 32, "Input"],
Cell[4229, 146, 422, 12, 50, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4688, 163, 152, 3, 32, "Input"],
Cell[4843, 168, 153, 3, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5033, 176, 353, 10, 32, "Input"],
Cell[5389, 188, 861, 26, 130, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> genFinalSupp.sh <==
pdflatex v1_thompson.tex
pdftk v1_thompson.pdf cat 1-10 output thompsonFinal.pdf
pdftk v1_thompson.pdf cat 11-end output thompsonApp.pdf
zip thompsonSupp.zip thompsonApp.pdf


